LightRW: FPGA Accelerated Graph Dynamic Random Walks

Graph dynamic random walks (GDRWs) have recently emerged as a powerful paradigm for graph analytics and learning applications, including graph embedding and graph neural networks. Despite the fact that many existing studies optimize the performance of GDRWs on multi-core CPUs, massive random memory accesses and costly synchronizations cause severe resource underutilization, and the processing of GDRWs is usually the key performance bottleneck in many graph applications. This paper studies an alternative architecture, FPGA, to address these issues in GDRWs, as FPGA has the ability of hardware customization so that we are able to explore fine-grained pipeline execution and specialized memory access optimizations. Specifically, we propose LightRW, a novel FPGA-based accelerator for GDRWs. LightRW embraces a series of optimizations to enable fine-grained pipeline execution on the chip and to exploit the massive parallelism of FPGA while significantly reducing memory accesses. As current commonly used sampling methods in GDRWs do not efficiently support fine-grained pipeline execution, we develop a parallelized reservoir sampling method to sample multiple vertices per cycle for efficient pipeline execution. To address the random memory access issues, we propose a degree-aware configurable caching method that buffers hot vertices on-chip to alleviate random memory accesses and a dynamic burst access engine that efficiently retrieves neighbors. Experimental results show that our optimization techniques are able to improve the performance of GDRWs on FPGA significantly. Moreover, LightRW delivers up to 9.55x and 9.10x speedup over the state-of-the-art CPU-based MetaPath and Node2vec random walks, respectively. This work is open-sourced on GitHub at https://github.com/Xtra-Computing/LightRW.

==> tools/ansi2html.sh <==
#!/bin/sh

# Convert ANSI (terminal) colours and attributes to HTML

# Licence: LGPLv2
# Author:
#    http://www.pixelbeat.org/docs/terminal_colours/
# Examples:
#    ls -l --color=always | ansi2html.sh > ls.html
#    git show --color | ansi2html.sh > last_change.html
#    Generally one can use the `script` util to capture full terminal output.
# Changes:
#    V0.1, 24 Apr 2008, Initial release
#    V0.2, 01 Jan 2009, Phil Harnish <philharnish@gmail.com>
#                         Support `git diff --color` output by
#                         matching ANSI codes that specify only
#                         bold or background colour.
#                       P@draigBrady.com
#                         Support `ls --color` output by stripping
#                         redundant leading 0s from ANSI codes.
#                         Support `grep --color=always` by stripping
#                         unhandled ANSI codes (specifically ^[[K).
#    V0.3, 20 Mar 2009, http://eexpress.blog.ubuntu.org.cn/
#                         Remove cat -v usage which mangled non ascii input.
#                         Cleanup regular expressions used.
#                         Support other attributes like reverse, ...
#                       P@draigBrady.com
#                         Correctly nest <span> tags (even across lines).
#                         Add a command line option to use a dark background.
#                         Strip more terminal control codes.
#    V0.4, 17 Sep 2009, P@draigBrady.com
#                         Handle codes with combined attributes and color.
#                         Handle isolated <bold> attributes with css.
#                         Strip more terminal control codes.
#    V0.26, 16 Nov 2019
#      http://github.com/pixelb/scripts/commits/master/scripts/ansi2html.sh

gawk --version >/dev/null || exit 1

if [ "$1" = "--version" ]; then
    printf '0.26\n' && exit
fi

usage()
{
printf '%s\n' \
'This utility converts ANSI codes in data passed to stdin
It has 4 optional parameters:
--bg=dark --palette=linux|solarized|tango|xterm --css-only|--body-only
E.g.: ls -l --color=always | ansi2html.sh --bg=dark > ls.html' >&2
    exit
}

if [ "$1" = "--help" ]; then
    usage
fi

processArg()
{
    [ "$1" = "--bg=dark" ] && { dark_bg=yes; return; }
    [ "$1" = "--css-only" ] && { css_only=yes; return; }
    [ "$1" = "--body-only" ] && { body_only=yes; return; }
    if [ "$1" = "--palette=solarized" ]; then
       # See http://ethanschoonover.com/solarized
       P0=073642;  P1=D30102;  P2=859900;  P3=B58900;
       P4=268BD2;  P5=D33682;  P6=2AA198;  P7=EEE8D5;
       P8=002B36;  P9=CB4B16; P10=586E75; P11=657B83;
      P12=839496; P13=6C71C4; P14=93A1A1; P15=FDF6E3;
      return;
    elif [ "$1" = "--palette=solarized-xterm" ]; then
       # Above mapped onto the xterm 256 color palette
       P0=262626;  P1=AF0000;  P2=5F8700;  P3=AF8700;
       P4=0087FF;  P5=AF005F;  P6=00AFAF;  P7=E4E4E4;
       P8=1C1C1C;  P9=D75F00; P10=585858; P11=626262;
      P12=808080; P13=5F5FAF; P14=8A8A8A; P15=FFFFD7;
      return;
    elif [ "$1" = "--palette=tango" ]; then
       # Gnome default
       P0=000000;  P1=CC0000;  P2=4E9A06;  P3=C4A000;
       P4=3465A4;  P5=75507B;  P6=06989A;  P7=D3D7CF;
       P8=555753;  P9=EF2929; P10=8AE234; P11=FCE94F;
      P12=729FCF; P13=AD7FA8; P14=34E2E2; P15=EEEEEC;
      return;
    elif [ "$1" = "--palette=xterm" ]; then
       P0=000000;  P1=CD0000;  P2=00CD00;  P3=CDCD00;
       P4=0000EE;  P5=CD00CD;  P6=00CDCD;  P7=E5E5E5;
       P8=7F7F7F;  P9=FF0000; P10=00FF00; P11=FFFF00;
      P12=5C5CFF; P13=FF00FF; P14=00FFFF; P15=FFFFFF;
      return;
    else # linux console
       P0=000000;  P1=AA0000;  P2=00AA00;  P3=AA5500;
       P4=0000AA;  P5=AA00AA;  P6=00AAAA;  P7=AAAAAA;
       P8=555555;  P9=FF5555; P10=55FF55; P11=FFFF55;
      P12=5555FF; P13=FF55FF; P14=55FFFF; P15=FFFFFF;
      [ "$1" = "--palette=linux" ] && return;
    fi
}

processArg #defaults
for var in "$@"; do processArg $var; done
[ "$css_only" ] && [ "$body_only" ] && usage

# Mac OSX's GNU sed is installed as gsed
# use e.g. homebrew 'gnu-sed' to get it
if ! sed --version >/dev/null 2>&1; then
  if gsed --version >/dev/null 2>&1; then
    alias sed=gsed
  else
    echo "Error, can't find an acceptable GNU sed." >&2
    exit 1
  fi
fi

[ "$css_only" ] || [ "$body_only" ] || printf '%s' "<html>
<head>
<meta http-equiv=\"Content-Type\" content=\"text/html; charset=utf-8\"/>
<style type=\"text/css\">
pre { white-space: pre-wrap; }
"
[ "$body_only" ] || printf ".ef0,.f0 { color: #$P0; } .eb0,.b0 { background-color: #$P0; }
.ef1,.f1 { color: #$P1; } .eb1,.b1 { background-color: #$P1; }
.ef2,.f2 { color: #$P2; } .eb2,.b2 { background-color: #$P2; }
.ef3,.f3 { color: #$P3; } .eb3,.b3 { background-color: #$P3; }
.ef4,.f4 { color: #$P4; } .eb4,.b4 { background-color: #$P4; }
.ef5,.f5 { color: #$P5; } .eb5,.b5 { background-color: #$P5; }
.ef6,.f6 { color: #$P6; } .eb6,.b6 { background-color: #$P6; }
.ef7,.f7 { color: #$P7; } .eb7,.b7 { background-color: #$P7; }
.ef8, .f0 > .bold,.bold > .f0 { color: #$P8; font-weight: normal; }
.ef9, .f1 > .bold,.bold > .f1 { color: #$P9; font-weight: normal; }
.ef10,.f2 > .bold,.bold > .f2 { color: #$P10; font-weight: normal; }
.ef11,.f3 > .bold,.bold > .f3 { color: #$P11; font-weight: normal; }
.ef12,.f4 > .bold,.bold > .f4 { color: #$P12; font-weight: normal; }
.ef13,.f5 > .bold,.bold > .f5 { color: #$P13; font-weight: normal; }
.ef14,.f6 > .bold,.bold > .f6 { color: #$P14; font-weight: normal; }
.ef15,.f7 > .bold,.bold > .f7 { color: #$P15; font-weight: normal; }
.eb8  { background-color: #$P8; }
.eb9  { background-color: #$P9; }
.eb10 { background-color: #$P10; }
.eb11 { background-color: #$P11; }
.eb12 { background-color: #$P12; }
.eb13 { background-color: #$P13; }
.eb14 { background-color: #$P14; }
.eb15 { background-color: #$P15; }
"
# The default xterm 256 colour palette
for red in 0 1 2 3 4 5 ; do
  for green in 0 1 2 3 4 5 ; do
    for blue in 0 1 2 3 4 5 ; do
      c=$((16 + ($red * 36) + ($green * 6) + $blue))
      r=$((($red * 40 + 55) * ($red > 0)))
      g=$((($green * 40 + 55) * ($green > 0)))
      b=$((($blue * 40 + 55) * ($blue > 0)))
      [ "$body_only" ] || printf ".ef%d { color: #%2.2x%2.2x%2.2x; } " $c $r $g $b
      [ "$body_only" ] || printf ".eb%d { background-color: #%2.2x%2.2x%2.2x; }\n" $c $r $g $b
    done
  done
done
for gray in $(seq 0 23); do
  c=$(($gray+232))
  l=$(($gray*10 + 8))
  [ "$body_only" ] || printf ".ef%d { color: #%2.2x%2.2x%2.2x; } " $c $l $l $l
  [ "$body_only" ] || printf ".eb%d { background-color: #%2.2x%2.2x%2.2x; }\n" $c $l $l $l
done

[ "$body_only" ] || printf '%s' '
.f9 { color: '`[ "$dark_bg" ] && printf "#$P7;" || printf "#$P0;"`' }
.b9 { background-color: #'`[ "$dark_bg" ] && printf $P0 || printf $P15`'; }
.f9 > .bold,.bold > .f9, body.f9 > pre > .bold {
  /* Bold is heavy black on white, or bright white
     depending on the default background */
  color: '`[ "$dark_bg" ] && printf "#$P15;" || printf "#$P0;"`'
  font-weight: '`[ "$dark_bg" ] && printf 'normal;' || printf 'bold;'`'
}
.reverse {
  /* CSS does not support swapping fg and bg colours unfortunately,
     so just hardcode something that will look OK on all backgrounds. */
  '"color: #$P0; background-color: #$P7;"'
}
.underline { text-decoration: underline; }
.line-through { text-decoration: line-through; }
.blink { text-decoration: blink; }

/* Avoid pixels between adjacent span elements.
   Note this only works for lines less than 80 chars
   where we close span elements on the same line.
span { display: inline-block; }
*/
'
[ "$body_only" ] || [ "$css_only" ] && printf '%s\n' \
'To use the css generated from --css-only, do: '\
'<head><link rel="stylesheet" type="text/css" href="style.css"></head>' >&2
[ "$css_only" ] && exit
[ "$body_only" ] || printf '%s' '</style>
</head>

<body class="f9 b9">
<pre>
'
[ "$body_only" ] && printf '%s\n' 'Be sure to use <body class="f9 b9"> and <pre>' >&2

p='\x1b\['        #shortcut to match escape codes

# Handle various xterm control sequences.
# See /usr/share/doc/xterm-*/ctlseqs.txt
sed "
# escape ampersand and quote
s#&#\&amp;#g; s#\"#\&quot;#g;
s#\x1b[^\x1b]*\x1b\\\##g  # strip anything between \e and ST
s#\x1b][0-9]*;[^\a]*\a##g # strip any OSC (xterm title etc.)

s#\r\$## # strip trailing \r

# strip other non SGR escape sequences
s#[\x07]##g
s#\x1b[]>=\][0-9;]*##g
s#\x1bP+.\{5\}##g
# Mark cursor positioning codes \"Jr;c;
s#${p}\([0-9]\{1,2\}\)G#\"J;\1;#g
s#${p}\([0-9]\{1,2\}\);\([0-9]\{1,2\}\)H#\"J\1;\2;#g

# Mark clear as \"Cn where n=1 is screen and n=0 is to end-of-line
s#${p}H#\"C1;#g
s#${p}K#\"C0;#g
# Mark Cursor move columns as \"Mn where n is +ve for right, -ve for left
s#${p}C#\"M1;#g
s#${p}\([0-9]\{1,\}\)C#\"M\1;#g
s#${p}\([0-9]\{1,\}\)D#\"M-\1;#g
s#${p}\([0-9]\{1,\}\)P#\"X\1;#g

s#${p}[0-9;?]*[^0-9;?m]##g

" |

# Normalize the input before transformation
sed "
# escape HTML (ampersand and quote done above)
s#>#\&gt;#g; s#<#\&lt;#g;

# handle truecolor
s#${p}38;2;\([0-9]\{1,3\}\);\([0-9]\{1,3\}\);\([0-9]\{1,3\}\)m#\
<span style=\"color:rgb(\1\,\2\,\3\)\">#g
s#${p}48;2;\([0-9]\{1,3\}\);\([0-9]\{1,3\}\);\([0-9]\{1,3\}\)m#\
<span style=\"background-color:rgb(\1\,\2\,\3\)\">#g

# normalize SGR codes a little

# split 256 colors out and mark so that they're not
# recognised by the following 'split combined' line
:e
s#${p}\([0-9;]\{1,\}\);\([34]8;5;[0-9]\{1,3\}\)m#${p}\1m${p}¬\2m#g; t e
s#${p}\([34]8;5;[0-9]\{1,3\}\)m#${p}¬\1m#g;

:c
s#${p}\([0-9]\{1,\}\);\([0-9;]\{1,\}\)m#${p}\1m${p}\2m#g; t c   # split combined
s#${p}0\([0-7]\)#${p}\1#g                                 #strip leading 0
s#${p}1m\(\(${p}[4579]m\)*\)#\1${p}1m#g                   #bold last (with clr)
s#${p}m#${p}0m#g                                          #add leading 0 to norm

# undo any 256 color marking
s#${p}¬\([34]8;5;[0-9]\{1,3\}\)m#${p}\1m#g;

# map 16 color codes to color + bold
s#${p}9\([0-7]\)m#${p}3\1m${p}1m#g;
s#${p}10\([0-7]\)m#${p}4\1m${p}1m#g;

# change 'reset' code to \"R
s#${p}0m#\"R;#g
" |

# Convert SGR sequences to HTML
sed "
# common combinations to minimise html (optional)
:f
s#${p}3[0-7]m${p}3\([0-7]\)m#${p}3\1m#g; t f
:b
s#${p}4[0-7]m${p}4\([0-7]\)m#${p}4\1m#g; t b
s#${p}3\([0-7]\)m${p}4\([0-7]\)m#<span class=\"f\1 b\2\">#g
s#${p}4\([0-7]\)m${p}3\([0-7]\)m#<span class=\"f\2 b\1\">#g

s#${p}1m#<span class=\"bold\">#g
s#${p}4m#<span class=\"underline\">#g
s#${p}5m#<span class=\"blink\">#g
s#${p}7m#<span class=\"reverse\">#g
s#${p}9m#<span class=\"line-through\">#g
s#${p}3\([0-9]\)m#<span class=\"f\1\">#g
s#${p}4\([0-9]\)m#<span class=\"b\1\">#g

s#${p}38;5;\([0-9]\{1,3\}\)m#<span class=\"ef\1\">#g
s#${p}48;5;\([0-9]\{1,3\}\)m#<span class=\"eb\1\">#g

s#${p}[0-9;]*m##g # strip unhandled codes
" |

# Convert alternative character set and handle cursor movement codes
# Note we convert here, as if we do at start we have to worry about avoiding
# conversion of SGR codes etc., whereas doing here we only have to
# avoid conversions of stuff between &...; or <...>
#
# Note we could use sed to do this based around:
#   sed 'y/abcdefghijklmnopqrstuvwxyz{}`~/▒␉␌␍␊°±␤␋┘┐┌└┼⎺⎻─⎼⎽├┤┴┬│≤≥π£◆·/'
# However that would be very awkward as we need to only conv some input.
# The basic scheme that we do in the awk script below is:
#  1. enable transliterate once "T1; is seen
#  2. disable once "T0; is seen (may be on diff line)
#  3. never transliterate between &; or <> chars
#  4. track x,y movements and active display mode at each position
#  5. buffer line/screen and dump when required
sed "
# change 'smacs' and 'rmacs' to \"T1 and \"T0 to simplify matching.
s#\x1b(0#\"T1;#g;
s#\x0E#\"T1;#g;

s#\x1b(B#\"T0;#g
s#\x0F#\"T0;#g
" |
(
gawk '
function dump_line(l,del,c,blanks,ret) {
  for(c=1;c<maxX;c++) {
    if ((c SUBSEP l) in attr || alength(cur)) {
      ret = ret blanks fixas(cur,attr[c,l])
      if(del) delete attr[c,l]
      blanks=""
    }
    if ((c SUBSEP l) in dump) {
      ret=ret blanks dump[c,l]
      if(del) delete dump[c,l]
      blanks=""
    } else blanks=blanks " "
  }
  if(alength(cur)) ret=ret blanks
  return ret
}

function dump_screen(l,ret) {
  for(l=1;l<=maxY;l++)
    ret=ret dump_line(l,0) "\n"
  return ret fixas(cur, "")
}

function atos(a,i,ret) {
  for(i=1;i<=alength(a);i++) if(i in a) ret=ret a[i]
  return ret
}

function alength(a, i, k) {
    k = 0
    for(i in a) k++
    return k
}

function fixas(a,s,spc,i,attr,rm,ret) {
  spc=alength(a)
  l=split(s,attr,">")
  for(i=1;i<=spc;i++) {
    rm=rm?rm:(a[i]!=attr[i]">")
    if(rm) {
      ret=ret "</span>"
      delete a[i];
    }
  }
  for(i=1;i<l;i++) {
    attr[i]=attr[i]">"
    if(a[i]!=attr[i]) {
      a[i]=attr[i]
      ret = ret attr[i]
    }
  }
  return ret
}

function encode(string,start,end,i,ret,pos,sc,buf) {
   if(!end) end=length(string);
   if(!start) start=1;
   state=3
   for(i=1;i<=length(string);i++) {
     c=substr(string,i,1)
     if(state==2) {
       sc=sc c
       if(c==";") {
          c=sc
          state=last_mode
       } else continue
     } else {
       if(c=="\r") { x=1; continue }
       if(c=="<") {
         # Change attributes - store current active
         # attributes in span array
         split(substr(string,i),cord,">");
         i+=length(cord[1])
         span[++spc]=cord[1] ">"
         continue
       }
       else if(c=="&") {
         # All goes to single position till we see a semicolon
         sc=c
         state=2
         continue
       }
       else if(c=="\b") {
          # backspace move insertion point back 1
          if(spc) attr[x,y]=atos(span)
          x=x>1?x-1:1
          continue
       }
       else if(c=="\"") {
          split(substr(string,i+2),cord,";")
          cc=substr(string,i+1,1);
          if(cc=="T") {
              # Transliterate on/off
              if(cord[1]==1&&state==3) last_mode=state=4
              if(cord[1]==0&&state==4) last_mode=state=3
          }
          else if(cc=="C") {
              # Clear
              if(cord[1]+0) {
                # Screen - if Recording dump screen
                if(dumpStatus==dsActive) ret=ret dump_screen()
                dumpStatus=dsActive
                delete dump
                delete attr
                x=y=1
              } else {
                # To end of line
                for(pos=x;pos<maxX;pos++) {
                  dump[pos,y]=" "
                  if (!spc) delete attr[pos,y]
                  else attr[pos,y]=atos(span)
                }
              }
          }
          else if(cc=="J") {
              # Jump to x,y
              i+=length(cord[2])+1
              # If line is higher - dump previous screen
              if(dumpStatus==dsActive&&cord[1]<y) {
                ret=ret dump_screen();
                dumpStatus=dsNew;
              }
              x=cord[2]
              if(length(cord[1]) && y!=cord[1]){
                y=cord[1]
                if(y>maxY) maxY=y
                # Change y - start recording
                dumpStatus=dumpStatus?dumpStatus:dsReset
              }
          }
          else if(cc=="M") {
              # Move left/right on current line
              x+=cord[1]
          }
          else if(cc=="X") {
              # delete on right
              for(pos=x;pos<=maxX;pos++) {
                nx=pos+cord[1]
                if(nx<maxX) {
                  if((nx SUBSEP y) in attr) attr[pos,y] = attr[nx,y]
                  else delete attr[pos,y]
                  if((nx SUBSEP y) in dump) dump[pos,y] = dump[nx,y]
                  else delete dump[pos,y]
                } else if(spc) {
                  attr[pos,y]=atos(span)
                  dump[pos,y]=" "
                }
              }
          }
          else if(cc=="R") {
              # Reset attributes
              while(spc) delete span[spc--]
          }
          i+=length(cord[1])+2
          continue
       }
       else if(state==4&&i>=start&&i<=end&&c in Trans) c=Trans[c]
     }
     if(dumpStatus==dsReset) {
       delete dump
       delete attr
       ret=ret"\n"
       dumpStatus=dsActive
     }
     if(dumpStatus==dsNew) {
       # After moving/clearing we are now ready to write
       # somthing to the screen so start recording now
       ret=ret"\n"
       dumpStatus=dsActive
     }
     if(dumpStatus==dsActive||dumpStatus==dsOff) {
       dump[x,y] = c
       if(!spc) delete attr[x,y]
       else attr[x,y] = atos(span)
       if(++x>maxX) maxX=x;
     }
    }
    # End of line if dumping increment y and set x back to first col
    x=1
    if(!dumpStatus) return ret dump_line(y,1);
    else if(++y>maxY) maxY=y;
    return ret
}
BEGIN{
  OFS=FS
  # dump screen status
  dsOff=0    # Not dumping screen contents just write output direct
  dsNew=1    # Just after move/clear waiting for activity to start recording
  dsReset=2  # Screen cleared build new empty buffer and record
  dsActive=3 # Currently recording
  F="abcdefghijklmnopqrstuvwxyz{}`~"
  T="▒␉␌␍␊°±␤␋┘┐┌└┼⎺⎻─⎼⎽├┤┴┬│≤≥π£◆·"
  maxX=80
  delete cur;
  x=y=1
  for(i=1;i<=length(F);i++)Trans[substr(F,i,1)]=substr(T,i,1);
}

{ $0=encode($0) }
1
END {
  if(dumpStatus) {
    print dump_screen();
  }
}'
)

[ "$body_only" ] || printf '</pre>
</body>
</html>\n'


==> tools/build.sh <==
#!/bin/bash

rm -rf ./output/
 latexmk -f  -pdf -pdflatex -interaction=nonstopmode main.tex  -output-directory="output"



==> tools/image_cov.sh <==
#!/bin/bash

gs  -sDEVICE=pdfwrite -dCompatibilityLevel=1.4  -o $2.pdf  $1/$2.pdf
tools/mycrop $2.pdf image/$2-crop.pdf
rm  $2.pdf

==> tools/image_cp.sh <==
#!/bin/bash

chmod +x tools/mycrop

file_name=~/Dropbox/$1.pdf


if [ -e "$file_name" ]
then
  tools/mycrop $file_name figures/$1-crop.pdf
  ret=$?
  if [ ${ret} -eq 0 ];
    then
      echo "[PASS] crop success"
      rm  $file_name
  else
      echo ${ret}
      echo "[FAILD] crop failed"
  fi
fi





==> tools/update_figure.sh <==
#!/bin/bash
git pull
source  copy_image.sh
wait $!
git add -A
git commit -m "update figures"
git push
